Chiral Magnetic Skyrmions with Arbitrary Topological Charge ("skyrmionic sacks")

We show that continuous and spin-lattice models of chiral ferro- and antiferromagnets provide the existence of an infinite number of stable soliton solutions of any integer topological charge. A detailed description of the morphology of new skyrmions and the corresponding energy dependencies are provided. The considered model is general, and is expected to predict a plethora of particle-like states which may occur in various chiral magnets including atomic layers, e.g., PdFe/Ir(111), rhombohedral GaV$_4$S$_8$ semiconductor, B20-type alloys as Mn$_{1-x}$Fe$_x$Ge, Mn$_{1-x}$Fe$_x$Si, Fe$_{1-x}$Co$_x$Si, Cu$_2$OSeO$_3$, acentric tetragonal Heusler compounds.

==> anc/mumax3-script.mx3 <==
Ms := 384.0e3 //[A/m]
Msat = Ms 
A := 10.0e-12 //[J/m]
Aex = A       
LD := 52.0e-9 //[nm]
D := 4.0*pi*A/LD
Dbulk = D //[J/m^2]
BD := D*D/(2*A*Ms)

nx := 1024; ny := 1024; nz := 1;
SetGridSize(nx, ny, nz)

Lx:= 1024.0e-9; Ly:= 1024.0e-9; Lz:= 1.0e-9;

dx:= Lx/nx; dy:= Ly/ny; dz:= Lz/nz
SetCellSize(dx, dy, dz)

Vol:=Lx*Ly*Lz
E0:=2*A*Lz

SetPBC(1, 1, 0)
EnableDemag=false
MinimizerStop = 1e-7
B:=0.65*BD
B_ext = vector(0, 0, B)
TableAdd(B_ext       )
TableAdd(Edens_anis  )
TableAdd(Edens_Zeeman)
TableAdd(Edens_exch  )
TableAdd(Edens_total )
TableAddVar(E0, "E0", "J")
OutputFormat =  OVF2_BINARY
print("BD=",BD, "[T]   ")
print("V=",Vol, "[nm^3]")

/* u=0.0, h=0.65 1Pi skyrmion Q=-1 */
m = uniform(0, 0, 1)
m.setInShape(cylinder(LD, Lz),BlochSkyrmion(1, -1))
// m.LoadFile("ordinary_skyrmion.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("ordinary_skyrmion"))
dE:=(Edens_total.average()-(-Ms*B))*Vol/E0
print("ordinary_skyrmion---->E/E0=",dE)

/* u=0.0, h=0.65 2Pi skyrmion (skyrmionium) Q=0 */
m = uniform(0, 0, 1)
m.setInShape(cylinder(2*LD, Lz),uniform(0,0,-1))
m.setInShape(cylinder(1*LD, Lz),uniform(0,0, 1))
// m.LoadFile("2Pi_skyrmion.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("2Pi_skyrmion"))
dE=(Edens_total.average()-(-Ms*B))*Vol/E0
print("2Pi_skyrmion---->E/E0=",dE)

/* u=0.0, h=0.65 7Pi skyrmion Q=-1*/
m = uniform(0, 0, 1)
m.setInShape(cylinder(7*LD, Lz),uniform(0,0,-1))
m.setInShape(cylinder(6*LD, Lz),uniform(0,0, 1))
m.setInShape(cylinder(5*LD, Lz),uniform(0,0,-1))
m.setInShape(cylinder(4*LD, Lz),uniform(0,0, 1))
m.setInShape(cylinder(3*LD, Lz),uniform(0,0,-1))
m.setInShape(cylinder(2*LD, Lz),uniform(0,0, 1))
m.setInShape(cylinder(1*LD, Lz),uniform(0,0,-1))
// m.LoadFile("7Pi_skyrmion.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("7Pi_skyrmion"))
dE=(Edens_total.average()-(-Ms*B))*Vol/E0
print("7Pi_skyrmion---->E/E0=",dE)

/* u=0.0, h=0.65 antiskyrmion Q=+1 */
m = uniform(0, 0, 1)
m.setInShape(cylinder(2*LD, Lz).transl(-0.75*LD,0,0),uniform(0,0,-1))
m.setInShape(cylinder(2*LD, Lz).transl( 0.75*LD,0,0),uniform(0,0,-1))
m.setInShape(cylinder(1*LD, Lz).transl(-0.75*LD,0,0),uniform(0,0, 1))
m.setInShape(cylinder(1*LD, Lz).transl( 0.75*LD,0,0),uniform(0,0, 1))
// m.LoadFile("Q=+1_skyrmion.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("Q=+1_skyrmion"))
dE=(Edens_total.average()-(-Ms*B))*Vol/E0
print("Q=+1_skyrmion---->E/E0=",dE)

/* u=0.0, h=0.65  heavy skyrmion Q=-3 */
m = uniform(0, 0, 1)
m.setInShape(cylinder(4*LD, Lz),uniform(0,0,-1))
m.setInShape(cylinder(3*LD, Lz),uniform(0,0, 1))
m.setInShape(cylinder(LD, Lz).transl( LD*sin(0*pi/3), LD*cos(0*pi/3),0),
    BlochSkyrmion(1, -1).transl( LD*sin(0*pi/3), LD*cos(0*pi/3),0))
m.setInShape(cylinder(LD, Lz).transl( LD*sin(2*pi/3), LD*cos(2*pi/3),0),
    BlochSkyrmion(1, -1).transl( LD*sin(2*pi/3), LD*cos(2*pi/3),0))
m.setInShape(cylinder(LD, Lz).transl( LD*sin(4*pi/3), LD*cos(4*pi/3),0),
    BlochSkyrmion(1, -1).transl( LD*sin(4*pi/3), LD*cos(4*pi/3),0))
// m.LoadFile("Q=-3_skyrmion.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("Q=-3_skyrmion"))
dE=(Edens_total.average()-(-Ms*B))*Vol/E0
print("Q=-3_skyrmion---->E/E0=",dE)

/* u=0.65, h=0.3  1Pi skyrmion Q=-1 */
u:=0.65
Ku1 = u*Ms*BD     
AnisU= vector(0,0,1)
print("Ku=",Ku1)
B = 0.30*BD
B_ext = vector(0, 0, B);
m = uniform(0, 0, 1)
m.setInShape(cylinder(LD, Lz),BlochSkyrmion(1, -1))
// m.LoadFile("ordinary_skyrmion_u=0_65_h=0_3.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("ordinary_skyrmion_u=0_65_h=0_3"))
dE=(Edens_total.average()-( -Ms*B-Ku1.average()) )*Vol/E0
print("ordinary_skyrmion_u=0_65_h=0_3---->E/E0=",dE)

/* u=0.65, h=0.4  1Pi skyrmion Q=-1 */
B = 0.40*BD
B_ext = vector(0, 0, B)
// m.LoadFile("ordinary_skyrmion_u=0_65_h=0_4.ovf")
relax(); minimize(); tablesave();
saveas(m, sprint("ordinary_skyrmion_u=0_65_h=0_4"))
dE=(Edens_total.average()-( -Ms*B-Ku1.average()) )*Vol/E0
print("ordinary_skyrmion_u=0_65_h=0_4---->E/E0=",dE)
